Utopia: Fast and Efficient Address Translation via Hybrid Restrictive & Flexible Virtual-to-Physical Address Mappings

Conventional virtual memory (VM) frameworks enable a virtual address to flexibly map to any physical address. This flexibility necessitates large data structures to store virtual-to-physical mappings, which leads to high address translation latency and large translation-induced interference in the memory hierarchy. On the other hand, restricting the address mapping so that a virtual address can only map to a specific set of physical addresses can significantly reduce address translation overheads by using compact and efficient translation structures. However, restricting the address mapping flexibility across the entire main memory severely limits data sharing across different processes and increases data accesses to the swap space of the storage device, even in the presence of free memory. We propose Utopia, a new hybrid virtual-to-physical address mapping scheme that allows both flexible and restrictive hash-based address mapping schemes to harmoniously co-exist in the system. The key idea of Utopia is to manage physical memory using two types of physical memory segments: restrictive and flexible segments. A restrictive segment uses a restrictive, hash-based address mapping scheme that maps virtual addresses to only a specific set of physical addresses and enables faster address translation using compact translation structures. A flexible segment employs the conventional fully-flexible address mapping scheme. By mapping data to a restrictive segment, Utopia enables faster address translation with lower translation-induced interference. Utopia improves performance by 24% in a single-core system over the baseline system, whereas the best prior state-of-the-art contiguity-aware translation scheme improves performance by 13%.

==> parse_bib.py <==
import pybtex.database as bibtex

import itertools

characters = 'ABCDEFGHIJKLMNOPQRSTUVWXYZ'
numbers = '0123456789'

# Generate all possible combinations of characters and numbers up to a certain length
max_length = 3  # You can change this to specify the maximum length of the IDs
combinations = itertools.product(characters + numbers, repeat=max_length)

# Convert each combination into a string and print them in lexicographic order
ascending_ids = [''.join(combination) for combination in combinations]
ascending_ids.sort()

keys = {}
file = open('main_ordering.bbl', 'r')

counter = 0
for line in file:
    if line.startswith('\\bibitem'):
        key = line.split('{')[1].split('}')[0]
        keys[key] = ascending_ids[counter]
    counter = counter + 1
# Load the .bib file
bib_data = bibtex.parse_file('refs.bib')
# Iterate through each entry in the .bib file
# for entry_key, entry in bib_data.entries.items():
#     print(entry_key)
#     # Check if the entry has a 'year' field
#     if 'year' in entry.fields:
#         year = entry.fields['year']
#         # # Check if the entry has a 'booktitle' field
#         # if 'booktitle' in entry.fields:
#         #     booktitle = entry.fields['booktitle']
#         #     # Append the year to the booktitle
#         #     entry.fields['booktitle'] = f"{booktitle} {year}"
            
#     else :
#         entry.fields['year'] = str(counter)
    
#     counter += 1

for entry_key, entry in bib_data.entries.items():
    print(entry_key)
    # Check if the entry has a 'year' field

    if 'year' in entry.fields:
        year = entry.fields['year']
        # Check if the entry has a 'booktitle' field
        if 'booktitle' in entry.fields:
            booktitle = entry.fields['booktitle']
            #check if booktitle contains a string with numbers and remove it
            if any(char.isdigit() for char in booktitle): 
                booktitle = ''.join([i for i in booktitle if not i.isdigit()])

            # Append the year to the booktitle
            entry.fields['booktitle'] = f"{booktitle} {year}"

        if 'journal' in entry.fields:
            journal = entry.fields['journal']
            # Append the year to the booktitle
            entry.fields['journal'] = f"{journal} {year}"

    if entry_key in keys:
        #remove the entry from the dictionary
        print(keys[entry_key])
        entry.fields['year'] = str(keys[entry_key])



# Save the modified .bib file
with open('updated_file.bib', 'w') as bib_file:
    bib_data.to_file(bib_file)
